Quaternionic Response Geometry for Proteins: Toward a Noncommutative Theory of Ordered Deformations

Protein function may depend not only on endpoint conformations but also on the ordered deformation histories through which they are reached. This distinction is relevant to allostery, conformational switching, mutation-induced rearrangements, and epistatic effects, where different perturbation sequences may produce similar visible structures while retaining distinct internal transport histories. Current state-centered or endpoint-centered representations do not always preserve this order-sensitive information. The practical motivation is therefore to provide a foundation for future descriptors of protein deformation trajectories that can distinguish ordered histories even when endpoint conformations are similar. We propose a deformation-first geometric framework based on quaternionic frame transport along the protein backbone. Local backbone frames are lifted to quaternionic variables, with infinitesimal rotation encoded by \(\Omega(\ell)=2\,q(\ell)^{-1}\partial_\ell q(\ell).\) Ordered concatenation of admissible deformation paths generates a noncommutative transport algebra, recording that deformation A followed by B need not be equivalent to B followed by A. From this ordered transport layer, we construct a spectral-response layer comprising a global Dirac-type operator, local spectral germs, a renormalized spectral density, and a mixed response form. A minimal realization on an idealized \(\alpha\)-helix shows how localized pitch and bending perturbations can yield similar endpoint descriptors while producing a nonzero endpoint-derived ordered-transport discrepancy. At the formal level, the framework separates an order-sensitive transport-memory sector, lost under a commutative shadow, from a spectral-response sector that remains visible.

==> scripts/helical_transport_memory.py <==
"""
Helical quaternionic transport-memory demo with spectral response
and commutative shadow extension.

This script preserves the teacher's original four-panel logic:

A. Ideal helical baseline
B. Local transport amplitude
C. Two localized deformation histories
D. Cumulative ordered-transport discrepancy

Extensions:
E. Spectral-response density rho_ren_chi
F. Commutative shadow

This is a schematic geometric experiment, not a molecular-dynamics model.
"""

from __future__ import annotations

import math
from datetime import datetime
from pathlib import Path
from typing import Dict, Tuple

import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
import numpy as np


# ============================================================
# Quaternion utilities
# ============================================================

def normalize(v: np.ndarray, axis: int = -1, eps: float = 1e-12) -> np.ndarray:
    n = np.linalg.norm(v, axis=axis, keepdims=True)
    return v / np.maximum(n, eps)


def qmul(q1: np.ndarray, q2: np.ndarray) -> np.ndarray:
    w1, x1, y1, z1 = np.moveaxis(q1, -1, 0)
    w2, x2, y2, z2 = np.moveaxis(q2, -1, 0)

    return np.stack(
        [
            w1 * w2 - x1 * x2 - y1 * y2 - z1 * z2,
            w1 * x2 + x1 * w2 + y1 * z2 - z1 * y2,
            w1 * y2 - x1 * z2 + y1 * w2 + z1 * x2,
            w1 * z2 + x1 * y2 - y1 * x2 + z1 * w2,
        ],
        axis=-1,
    )


def qconj(q: np.ndarray) -> np.ndarray:
    out = q.copy()
    out[..., 1:] *= -1.0
    return out


def qinv(q: np.ndarray) -> np.ndarray:
    return qconj(q) / np.sum(q * q, axis=-1, keepdims=True)


def qlog_norm(q: np.ndarray) -> np.ndarray:
    """
    Logarithmic rotation magnitude of a unit quaternion.

    q and -q are identified to avoid artificial jumps in SU(2).
    """
    q = q / np.linalg.norm(q, axis=-1, keepdims=True)
    q = np.where(q[..., :1] < 0, -q, q)

    w = np.clip(q[..., 0], -1.0, 1.0)
    vnorm = np.linalg.norm(q[..., 1:], axis=-1)

    return np.arctan2(vnorm, w)


def quat_from_axis_angle(axis: np.ndarray, angle: float) -> np.ndarray:
    axis = np.asarray(axis, dtype=float)
    axis = axis / np.linalg.norm(axis)

    return np.array(
        [
            math.cos(angle / 2.0),
            *(math.sin(angle / 2.0) * axis),
        ]
    )


def rotate_vec(q: np.ndarray, v: np.ndarray) -> np.ndarray:
    vq = np.array([0.0, *v])
    return qmul(qmul(q, vq), qconj(q))[1:]


def min_rotation_quat(a: np.ndarray, b: np.ndarray) -> np.ndarray:
    a = a / np.linalg.norm(a)
    b = b / np.linalg.norm(b)

    c = np.cross(a, b)
    d = np.dot(a, b)

    if d < -0.999999:
        axis = np.cross(a, np.array([1.0, 0.0, 0.0]))

        if np.linalg.norm(axis) < 1e-8:
            axis = np.cross(a, np.array([0.0, 1.0, 0.0]))

        return quat_from_axis_angle(axis, math.pi)

    q = np.array([1.0 + d, *c])
    return q / np.linalg.norm(q)


def frame_to_quat(R: np.ndarray) -> np.ndarray:
    """
    Convert a 3x3 rotation matrix to a quaternion.

    R maps frame coordinates to lab coordinates.
    The columns of R are frame axes.
    """
    tr = np.trace(R)

    if tr > 0:
        s = math.sqrt(tr + 1.0) * 2.0
        w = 0.25 * s
        x = (R[2, 1] - R[1, 2]) / s
        y = (R[0, 2] - R[2, 0]) / s
        z = (R[1, 0] - R[0, 1]) / s

    else:
        i = int(np.argmax(np.diag(R)))

        if i == 0:
            s = math.sqrt(1.0 + R[0, 0] - R[1, 1] - R[2, 2]) * 2.0
            w = (R[2, 1] - R[1, 2]) / s
            x = 0.25 * s
            y = (R[0, 1] + R[1, 0]) / s
            z = (R[0, 2] + R[2, 0]) / s

        elif i == 1:
            s = math.sqrt(1.0 + R[1, 1] - R[0, 0] - R[2, 2]) * 2.0
            w = (R[0, 2] - R[2, 0]) / s
            x = (R[0, 1] + R[1, 0]) / s
            y = 0.25 * s
            z = (R[1, 2] + R[2, 1]) / s

        else:
            s = math.sqrt(1.0 + R[2, 2] - R[0, 0] - R[1, 1]) * 2.0
            w = (R[1, 0] - R[0, 1]) / s
            x = (R[0, 2] + R[2, 0]) / s
            y = (R[1, 2] + R[2, 1]) / s
            z = 0.25 * s

    q = np.array([w, x, y, z])
    return q / np.linalg.norm(q)


# ============================================================
# Helix and localized deformations
# ============================================================

def helix(
    N: int = 96,
    R: float = 2.3,
    h: float = 1.5,
    theta: float = math.radians(100.0),
) -> np.ndarray:
    """
    Idealized alpha-helix residue trace.

    theta = 100 degrees per residue corresponds to 3.6 residues per turn.
    h = 1.5 is the approximate rise per residue.
    """
    n = np.arange(N)

    return np.column_stack(
        [
            R * np.cos(n * theta),
            R * np.sin(n * theta),
            h * n,
        ]
    )


def pitch_deform(P: np.ndarray, alpha: float = 1.25) -> np.ndarray:
    """
    Deformation A:
    smooth local pitch change.
    """
    out = P.copy()

    z = P[:, 2]
    z0 = z.mean()
    sigma = 0.18 * (z.max() - z.min())

    bump = np.exp(-0.5 * ((z - z0) / sigma) ** 2)
    disp = alpha * np.cumsum(bump - bump.mean()) / len(bump)

    out[:, 2] = z + disp * (z.max() - z.min()) / 8.0

    return out


def bend_deform(P: np.ndarray, beta: float = 0.55) -> np.ndarray:
    """
    Deformation B:
    smooth local bending change.
    """
    out = P.copy()

    z = P[:, 2]
    z0 = z.mean()
    sigma = 0.22 * (z.max() - z.min())

    bump = np.exp(-0.5 * ((z - z0) / sigma) ** 2)

    for i, ang in enumerate(beta * bump):
        q = quat_from_axis_angle(np.array([0.0, 1.0, 0.0]), float(ang))
        centered = P[i] - np.array([0.0, 0.0, z0])
        out[i] = rotate_vec(q, centered) + np.array([0.0, 0.0, z0])

    return out


# ============================================================
# Bishop frames and transport
# ============================================================

def bishop_frames(P: np.ndarray) -> Tuple[np.ndarray, np.ndarray]:
    """
    Construct Bishop-like frames along the curve.
    """
    d = np.gradient(P, axis=0)
    t = normalize(d)

    ref = np.array([0.0, 0.0, 1.0])
    n0 = ref - np.dot(ref, t[0]) * t[0]

    if np.linalg.norm(n0) < 1e-8:
        ref = np.array([1.0, 0.0, 0.0])
        n0 = ref - np.dot(ref, t[0]) * t[0]

    n = np.zeros_like(t)
    b = np.zeros_like(t)

    n[0] = n0 / np.linalg.norm(n0)
    b[0] = np.cross(t[0], n[0])
    b[0] = b[0] / np.linalg.norm(b[0])

    for i in range(1, len(P)):
        qrot = min_rotation_quat(t[i - 1], t[i])

        n_candidate = rotate_vec(qrot, n[i - 1])
        n_candidate -= np.dot(n_candidate, t[i]) * t[i]
        n_candidate = n_candidate / np.linalg.norm(n_candidate)

        n[i] = n_candidate
        b[i] = np.cross(t[i], n[i])
        b[i] = b[i] / np.linalg.norm(b[i])

    frames = np.stack([t, n, b], axis=2)
    qs = np.array([frame_to_quat(frames[i]) for i in range(len(P))])

    for i in range(1, len(qs)):
        if np.dot(qs[i - 1], qs[i]) < 0:
            qs[i] *= -1.0

    return frames, qs


def increments(qs: np.ndarray) -> np.ndarray:
    return qmul(qinv(qs[:-1]), qs[1:])


def cumprod_quat(gs: np.ndarray) -> np.ndarray:
    U = []
    cur = np.array([1.0, 0.0, 0.0, 0.0])

    for g in gs:
        cur = qmul(cur, g)
        cur = cur / np.linalg.norm(cur)
        U.append(cur.copy())

    return np.array(U)


def transport_stats(P: np.ndarray) -> Dict[str, np.ndarray]:
    _, q = bishop_frames(P)

    g = increments(q)
    ds = np.linalg.norm(np.diff(P, axis=0), axis=1)

    omega_norm = 2.0 * qlog_norm(g) / ds
    U = cumprod_quat(g)

    return {
        "q": q,
        "g": g,
        "U": U,
        "omega_norm": omega_norm,
    }


# ============================================================
# Synthetic spectral response
# ============================================================

def spectral_density(a: np.ndarray, b: np.ndarray) -> np.ndarray:
    """
    Synthetic renormalized spectral density rho_ren_chi.

    This is a schematic response landscape, not a real heat-kernel calculation.
    It is used only to visualize the response-memory sector.
    """
    peak_1 = 1.25 * np.exp(-((a - 0.65) ** 2 + 1.7 * (b - 0.43) ** 2) / 0.075)
    peak_2 = 0.50 * np.exp(-(1.4 * (a - 0.30) ** 2 + (b - 0.82) ** 2) / 0.11)

    background = 0.18 * (a ** 2 + 0.75 * b ** 2)
    oscillation = 0.07 * np.sin(2.0 * np.pi * a) * np.cos(2.0 * np.pi * b)

    rho = peak_1 + peak_2 + background + oscillation

    return rho - rho[0, 0]


def mixed_response_strength(rho: np.ndarray, da: float, db: float) -> float:
    """
    Use a real-coordinate Laplacian proxy for mixed response strength.

    In one complex coordinate, i partial partial_bar rho is proportional
    to the Laplacian of rho.
    """
    d_rho_da = np.gradient(rho, da, axis=1)
    d_rho_db = np.gradient(rho, db, axis=0)

    d2_rho_da2 = np.gradient(d_rho_da, da, axis=1)
    d2_rho_db2 = np.gradient(d_rho_db, db, axis=0)

    G_proxy = 0.25 * (d2_rho_da2 + d2_rho_db2)

    return float(np.percentile(np.abs(G_proxy), 96))


# ============================================================
# Plot helper
# ============================================================

def draw_path_arrow(ax, start, end, label: str) -> None:
    ax.annotate(
        "",
        xy=end,
        xytext=start,
        arrowprops=dict(arrowstyle="->", lw=1.8),
    )

    mx = 0.5 * (start[0] + end[0])
    my = 0.5 * (start[1] + end[1])

    ax.text(
        mx,
        my,
        label,
        ha="center",
        va="center",
        fontsize=8,
        bbox=dict(boxstyle="round,pad=0.16", fc="white", ec="0.7"),
    )

# ============================================================
# Exact split main
# ============================================================

def compute_all_data():
    # --------------------------------------------------------
    # 1. Teacher's original logic: helix and two histories
    # --------------------------------------------------------

    P0 = helix()

    # A = pitch_deform
    # B = bend_deform
    #
    # B after A means: first A, then B.
    # A after B means: first B, then A.
    P_B_after_A = bend_deform(pitch_deform(P0))
    P_A_after_B = pitch_deform(bend_deform(P0))

    S0 = transport_stats(P0)
    S_B_after_A = transport_stats(P_B_after_A)
    S_A_after_B = transport_stats(P_A_after_B)

    # --------------------------------------------------------
    # 2. Endpoint-derived ordered-transport discrepancy
    # --------------------------------------------------------

    diff = qmul(qinv(S_B_after_A["U"]), S_A_after_B["U"])
    delta_ord = qlog_norm(diff)
    residue_index = np.arange(len(delta_ord))

    rmsd = np.sqrt(
        np.mean(
            np.sum(
                (P_B_after_A - P_A_after_B) ** 2,
                axis=1,
            )
        )
    )

    enddist_B_after_A = np.linalg.norm(P_B_after_A[-1] - P_B_after_A[0])
    enddist_A_after_B = np.linalg.norm(P_A_after_B[-1] - P_A_after_B[0])
    enddiff = abs(enddist_B_after_A - enddist_A_after_B)

    max_order_memory = float(np.max(delta_ord))

    # --------------------------------------------------------
    # 3. Synthetic spectral response for panel E
    # --------------------------------------------------------

    na = 180
    nb = 180

    a = np.linspace(0.0, 1.0, na)
    b = np.linspace(0.0, 1.0, nb)

    A_grid, B_grid = np.meshgrid(a, b)

    rho = spectral_density(A_grid, B_grid)
    response_strength = mixed_response_strength(
        rho,
        da=a[1] - a[0],
        db=b[1] - b[0],
    )

    return {
        "P0": P0,
        "P_B_after_A": P_B_after_A,
        "P_A_after_B": P_A_after_B,
        "S0": S0,
        "S_B_after_A": S_B_after_A,
        "S_A_after_B": S_A_after_B,
        "delta_ord": delta_ord,
        "residue_index": residue_index,
        "rmsd": rmsd,
        "enddiff": enddiff,
        "max_order_memory": max_order_memory,
        "rho": rho,
        "response_strength": response_strength,
    }


def save_fig(fig, base: Path):
    png_path = base.with_suffix(".png")
    pdf_path = base.with_suffix(".pdf")
    fig.savefig(png_path, dpi=240, bbox_inches="tight")
    fig.savefig(pdf_path, bbox_inches="tight")
    return png_path, pdf_path


def make_figure_1(data):
    P0 = data["P0"]
    P_B_after_A = data["P_B_after_A"]
    P_A_after_B = data["P_A_after_B"]
    S0 = data["S0"]
    S_B_after_A = data["S_B_after_A"]
    S_A_after_B = data["S_A_after_B"]

    fig = plt.figure(figsize=(14, 4.8))

    # --------------------------------------------------------
    # A. Ideal helical baseline
    # --------------------------------------------------------
    ax1 = fig.add_subplot(1, 3, 1, projection="3d")
    ax1.plot(
        P0[:, 0],
        P0[:, 1],
        P0[:, 2],
        linewidth=1.5,
        label="ideal",
        color="tab:green",
    )

    ax1.set_title("A. Ideal helical baseline")
    ax1.set_xlabel("x")
    ax1.set_ylabel("y")
    ax1.set_zlabel("z")
    ax1.view_init(elev=24, azim=-58)

    # --------------------------------------------------------
    # B. Local transport amplitude
    # --------------------------------------------------------
    ax2 = fig.add_subplot(1, 3, 2)

    ax2.plot(
        S0["omega_norm"],
        label="ideal",
        linewidth=1.7,
        color="tab:green",
    )

    ax2.plot(
        S_B_after_A["omega_norm"],
        label="B after A",
        linewidth=1.3,
        color="tab:blue",
    )

    ax2.plot(
        S_A_after_B["omega_norm"],
        label="A after B",
        linewidth=1.3,
        color="tab:orange",
    )

    ax2.set_title("B. Local transport amplitude")
    ax2.set_xlabel("residue index")
    ax2.set_ylabel(r"$|\Omega_n|$")
    ax2.legend(fontsize=8)
    ax2.grid(alpha=0.25)

    # --------------------------------------------------------
    # C. Two localized deformation histories with ideal reference
    # --------------------------------------------------------
    ax3 = fig.add_subplot(1, 3, 3, projection="3d")

    ax3.plot(
        P_B_after_A[:, 0],
        P_B_after_A[:, 1],
        P_B_after_A[:, 2],
        label="B after A",
        linewidth=1.5,
        color="tab:blue",
    )

    ax3.plot(
        P_A_after_B[:, 0],
        P_A_after_B[:, 1],
        P_A_after_B[:, 2],
        label="A after B",
        linewidth=1.5,
        color="tab:orange",
    )

    ax3.plot(
        P0[:, 0],
        P0[:, 1],
        P0[:, 2],
        label="ideal",
        linewidth=0.9,
        color="tab:green",
    )

    ax3.set_title("C. Two localized deformation histories")
    ax3.set_xlabel("x")
    ax3.set_ylabel("y")
    ax3.set_zlabel("z")
    ax3.legend(fontsize=8)
    ax3.view_init(elev=24, azim=-58)

    fig.tight_layout()
    return fig


def make_figure_2(data):
    residue_index = data["residue_index"]
    delta_ord = data["delta_ord"]
    rmsd = data["rmsd"]
    enddiff = data["enddiff"]
    rho = data["rho"]

    fig = plt.figure(figsize=(9.6, 4.8))

    # --------------------------------------------------------
    # D. Cumulative ordered-transport discrepancy
    # --------------------------------------------------------
    ax4 = fig.add_subplot(1, 2, 1)

    ax4.plot(
        residue_index,
        delta_ord,
        linewidth=1.8,
    )

    ax4.set_title("D. Cumulative ordered-transport discrepancy")
    ax4.set_xlabel("residue index")
    ax4.set_ylabel(r"$\delta_{\mathrm{ord}}$")
    ax4.grid(alpha=0.25)

    ax4.text(
        0.05,
        0.90,
        f"RMSD = {rmsd:.3f}\nend-distance diff = {enddiff:.3f}",
        transform=ax4.transAxes,
        va="top",
        ha="left",
        fontsize=9,
        bbox=dict(boxstyle="round,pad=0.25", fc="white", ec="0.7"),
    )

    # --------------------------------------------------------
    # E. Spectral-response density rho_ren_chi
    # --------------------------------------------------------
    ax5 = fig.add_subplot(1, 2, 2)

    im = ax5.imshow(
        rho,
        origin="lower",
        extent=[0.0, 1.0, 0.0, 1.0],
        aspect="auto",
    )

    # Draw the two boundary paths above both the heatmap and the axes.
    # A white halo keeps the fixed blue/orange colors visible on any background.
    line_blue, = ax5.plot(
        [0.0, 1.0, 1.0],
        [0.0, 0.0, 1.0],
        linewidth=3.2,
        label="B after A",
        color="tab:blue",
        solid_capstyle="round",
        solid_joinstyle="round",
        zorder=10,
        clip_on=False,
    )
    line_blue.set_path_effects([
        pe.Stroke(linewidth=6.0, foreground="white"),
        pe.Normal(),
    ])

    line_orange, = ax5.plot(
        [0.0, 0.0, 1.0],
        [0.0, 1.0, 1.0],
        linewidth=3.2,
        label="A after B",
        color="tab:orange",
        dash_capstyle="round",
        solid_joinstyle="round",
        zorder=11,
        clip_on=False,
    )
    line_orange.set_path_effects([
        pe.Stroke(linewidth=6.0, foreground="white"),
        pe.Normal(),
    ])

    ax5.scatter(
        [0.0, 1.0],
        [0.0, 1.0],
        s=48,
        facecolor="white",
        edgecolor="black",
        linewidth=0.9,
        zorder=12,
        clip_on=False,
    )

    # Keep the axis frame visually behind the paths.
    for spine in ax5.spines.values():
        spine.set_linewidth(1.0)
        spine.set_zorder(1)

    ax5.set_title(r"E. Spectral-response density $\rho^{ren}_{\chi}$")
    ax5.set_xlabel("pitch parameter")
    ax5.set_ylabel("bend parameter")
    ax5.legend(fontsize=8, loc="upper left")

    cbar = fig.colorbar(im, ax=ax5, fraction=0.046, pad=0.04)
    cbar.set_label("response density")

    fig.tight_layout()
    return fig


def make_figure_3(data):
    max_order_memory = data["max_order_memory"]
    response_strength = data["response_strength"]

    fig = plt.figure(figsize=(4.8, 4.8))

    # --------------------------------------------------------
    # F. Commutative shadow
    # --------------------------------------------------------
    ax6 = fig.add_subplot(1, 1, 1)

    labels = [
        "order\nbefore E",
        "order\nafter E",
        "response\nbefore E",
        "response\nafter E",
    ]

    values = [
        max_order_memory,
        0.0,
        response_strength,
        response_strength,
    ]

    x = np.arange(len(labels))

    ax6.bar(x, values)

    ax6.set_xticks(x)
    ax6.set_xticklabels(labels)
    ax6.set_ylabel("relative signal")
    ax6.set_title("F. Commutative shadow")
    ax6.grid(axis="y", alpha=0.25)

    ax6.text(
        0.50,
        0.93,
        "order sector collapses\nresponse sector remains",
        transform=ax6.transAxes,
        ha="center",
        va="top",
        fontsize=9,
        bbox=dict(boxstyle="round,pad=0.25", fc="white", ec="0.7"),
    )

    fig.tight_layout()
    return fig


def main() -> None:
    out_dir = Path(__file__).resolve().parent / "helical_transport_figures"
    out_dir.mkdir(parents=True, exist_ok=True)

    data = compute_all_data()

    outputs = []
    figures = [
        (make_figure_1(data), out_dir / "figure_2_panels_A_C"),
        (make_figure_2(data), out_dir / "figure_3_panels_D_E"),
        (make_figure_3(data), out_dir / "figure_4_panel_F"),
    ]

    for fig, base in figures:
        outputs.extend(save_fig(fig, base))
        plt.close(fig)

    print("Saved exact split figures:")
    for p in outputs:
        print(p)


if __name__ == "__main__":
    main()

